TRUST: Triangle Counting Reloaded on GPUs

Triangle counting is a building block for a wide range of graph applications. Traditional wisdom suggests that i) hashing is not suitable for triangle counting, ii) edge-centric triangle counting beats vertex-centric design, and iii) communication-free and workload balanced graph partitioning is a grand challenge for triangle counting. On the contrary, we advocate that i) hashing can help the key operations for scalable triangle counting on Graphics Processing Units (GPUs), i.e., list intersection and graph partitioning, ii)vertex-centric design reduces both hash table construction cost and memory consumption, which is limited on GPUs. In addition, iii) we exploit graph and workload collaborative, and hashing-based 2D partitioning to scale vertex-centric triangle counting over 1,000 GPUswith sustained scalability. In this work, we present TRUST which performs triangle counting with the hash operation and vertex-centric mechanism at the core. To the best of our knowledge, TRUSTis the first work that achieves over one trillion Traversed Edges Per Second (TEPS) rate for triangle counting.

==> fig/matlab-fig/Degree_distribution.m <==
%% degree
[A,B,r]=xlsread('boxplot.xlsx','boxplot_degree');
[n,m]=size(A)
A=[A(:,1),A(:,2),A(:,2),A(:,3),A(:,4),A(:,4),A(:,5)]
y=B;
z=[3;2;1;5;8;11;10;4;6;9;7;12;13];
[A,y]=reorder_dataset(A,y,z);
boxplot(A','Whisker',Inf);
% ylabel({'Degree','distribution'});

set(gcf,'position',[100 100 680 220]);

set(gca,'XTickLabel',y);
set(gca,'ylim',[0,10000])
set(gca,'YScale','log');
%  set(gca,'YAxisLocation','right');
ylabel('Degree (logscale)','position',[-0.4 50]);
% ylabel('Degree');
% set(y, 'Units', 'Normalized', 'Position', [-1 1 0]);
set(gca,'Fontname','times new Roman','Fontsize',16);
text(6,9972,'9,972','HorizontalAlignment','center',...
    'VerticalAlignment','bottom','Fontname','times new Roman','Fontsize',14)
text(13,10005,'10,005','HorizontalAlignment','center',...
    'VerticalAlignment','bottom','Fontname','times new Roman','Fontsize',14)
shrinkPdf_with_ylabel(gcf,gca);
saveas(gcf,'boxplot_degree.pdf')
%% difference 
[A,B,r]=xlsread('boxplot.xlsx','boxplot_difference');
[n,m]=size(A)
A=[A(:,1),A(:,2),A(:,2),A(:,3),A(:,4),A(:,4),A(:,5)]
y=B;
z=[3;2;1;5;8;11;10;4;6;9;7;12;13];
[A,y]=reorder_dataset(A,y,z);
boxplot(A','Whisker',Inf);
% ylabel({'Degree','distribution'});

set(gcf,'position',[100 100 680 220]);

set(gca,'XTickLabel',y);
set(gca,'ylim',[0,10000])
set(gca,'YScale','log');
%  set(gca,'YAxisLocation','right');
ylabel('Max/Min (logscale)','position',[-0.4 50]);
% ylabel('Degree');
% set(y, 'Units', 'Normalized', 'Position', [-1 1 0]);
set(gca,'Fontname','times new Roman','Fontsize',16);
text(6,9972,'9,972','HorizontalAlignment','center',...
    'VerticalAlignment','bottom','Fontname','times new Roman','Fontsize',14)
text(13,10000,'10,000','HorizontalAlignment','center',...
    'VerticalAlignment','bottom','Fontname','times new Roman','Fontsize',14)
shrinkPdf_with_ylabel(gcf,gca);
saveas(gcf,'boxplot_difference.pdf')
%%
a=[1,2,3,7,8;1,2,3,7,8]
boxplot(a')
ylabel('Degree');
set(gca,'Fontname','times new Roman','Fontsize',20);


==> fig/matlab-fig/Intra_balance.m <==
%% figure of intra balancing
[A,B,r]=xlsread('workload.xlsx','balancing')
[n,m]=size(A)
A=repmat(A(:,1),[1 m])./A
x=B(1,2:m+1);
y=B(2:n+1,1);
z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
bar(A);
set(gca,'XTickLabel',y');
% set(gca,'YLim',[0.8 1.8]);
lgd=legend(x,'Location','northwest','fontsize',15,'orientation','hor');
lgd.NumColumns = 2;
ylabel('Speedup');
set(gca,'Fontname','times new Roman','Fontsize',16);
set(gcf,'position',[0 0 800 250]);

shrinkPdf(gcf,gca); saveas(gcf,'Intra_balance.pdf')


==> fig/matlab-fig/Reordering_opt.m <==
[A,B,r]=xlsread('Reordering.xlsx','Reorder')
[n,m]=size(A)
x=B(1,2:m+1);
y=B(2:n+1,1);
z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
L2=A(:,4:6)/100;
L2_x=x(:,4:6);
bar(L2)
set(gca,'XTickLabel',y');
axis('tight')
set(gca,'YLim',[0 1.5]);
ylabel('Percentage');
set(gca,'Fontname','times new Roman','Fontsize',16);
hold on



Inst=A(:,1:3);
Inst_x=x(:,1:3);
x=[L2_x,Inst_x];
Inst=Inst./repmat(Inst(:,1),[1 3])
X=[1:11];
plot(X,Inst(:,1),'k',X,Inst(:,2),'r-*',X,Inst(:,3),'b-o');
% ah=axes('position',get(gca,'position'),'visible','off');
% legend(x,'Location','northeast','fontsize',16);
legend(x,'Location','northwest','fontsize',13,'orientation','hor');

set(gcf,'position',[0 0 800 250]);

labels=[{'0%'  }    {'50%'}    {'100%'  }    {'150%'}]

set(gca,'yticklabel',labels);
shrinkPdf(gcf,gca); 
saveas(gcf,'reordering_profile.pdf')

==> fig/matlab-fig/chuncksize.m <==
%% chunck size
[A,B,r]=xlsread('chuncksize.xlsx','chuncksize');
[n,m]=size(A)
x=A(1,:)
y=B;
A=A(2:n,:);
n=n-1;
A=repmat(A(:,1),[1 m])./A
baseline=ones(1,m);
xar=[1:m];
y=[y;'baseline'];
A=[A;baseline]
[n,m]=size(A)

z=[3;2;1;5;8;11;10;4;6;9;7;12];
[A,y]=reorder_dataset(A,y,z);
linestyless={'-','--','b:','-.','-+','-*','-o','-x','-s','-d','-p','k-'};
for i=1:n
    plot(xar,A(i,:),char(linestyless(i)));
    hold on
end
% plot(xar,A',xar,baseline,'k--');
set(gca,'XTickLabel',x);
% set(gca,'xLim',[1 16]);
legend(y,'Location','bestoutside','fontsize',15);
lgd.NumColumns=2;
ylabel('Speedup');
xlabel('Chuncksize');
set(gcf,'position',[100 100 800 250]);
set(gca,'Fontname','times new Roman','Fontsize',20);
set(gca,'ylim',[0.8,1.3])

shrinkPdf(gcf,gca); saveas(gcf,'chunck_size_select.pdf')


==> fig/matlab-fig/genFig.m <==
%% figure of preprocessing
[A,B,r]=xlsread('H-index.xlsx','preprocessing')
[n,m]=size(A)
A=repmat(A(:,1),[1 m])./A
x=B(1,2:m+1);
y=B(2:n+1,1);
z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
bar(A);
set(gca,'XTickLabel',y');
set(gca,'YLim',[0.8 1.8]);
legend(x,'Location','northwest','fontsize',16);
ylabel('Speedup');
set(gca,'Fontname','times new Roman','Fontsize',20);
set(gcf,'position',[0 0 800 180]);

shrinkPdf(gcf,gca); saveas(gcf,'reordering_opt.pdf')

%% figure of scalability
[A,B,r]=xlsread('H-index.xlsx','linear scale scalability ');
[n,m]=size(A)
x=A(1,1:m)
A=A(2:n,:);
A=repmat(A(:,1),[1 m])./A
% x=B(1,2:m+1);
y=B(2:n,1);
A=[A;x];
y=[y;'Ideal'];
z=[3;2;1;5;8;11;10;4;6;9;7;12];
[A,y]=reorder_dataset(A,y,z);
[n,m]=size(A)
linestyless={'-','--','b:','-.','-+','-*','-o','-x','-s','-d','-p','k-'};
for i=1:n
    plot(x,A(i,:),char(linestyless(i)));
    hold on
end
% plot(x,A',x,x,'k--')
legend(y,'Location','northwest','fontsize',12);
set(gca,'YLim',[1 8],'XLim',[1 8]);
ylabel('Speedup');
xlabel('GPUs');
% title('\fontsize{16}linear scalability');
set(gca,'Fontname','times new Roman','Fontsize',18);
set(gcf,'position',[0 0 400 300]);

shrinkPdf(gcf,gca); saveas(gcf,'scalability_a.pdf')

%%
[A,B,r]=xlsread('H-index.xlsx','log scale scalability');
[n,m]=size(A)
x=A(1,1:m);
A=A(2:n,:);
A=repmat(A(:,1),[1 m])./A
% x=B(1,2:m+1);
y=B;
A=[A;x]
[n,m]=size(A)
y=[y;'Ideal'];
z=[3;2;1;5;8;11;10;4;6;9;7;12];
[A,y]=reorder_dataset(A,y,z);
linestyless={'-','--','b:','-.','-+','-*','-o','-x','-s','-d','-p','k-'};
for i=1:n
    plot(x,A(i,:),char(linestyless(i)));
    hold on
end
% plot(x,A',x,x,'k--')

% y=[y;'ideal'];
% legend(y,'Location','northwest','fontsize',12);
ylabel('Speedup');
xlabel('GPUs');
set(gca,'YScale','log','XScale','log');
set(gca,'YLim',[1 1024],'XLim',[1 1024],'Ytick',x,'Xtick',x);
set(gca,'Fontname','times new Roman','Fontsize',18);

% colormap('gray')
set(gcf,'position',[0 0 400 300]);
shrinkPdf(gcf,gca); saveas(gcf,'scalability_b.pdf')

%% figure of compare with State of the art

[A,B,r]=xlsread('H-index.xlsx','dataset')
[n,m]=size(A)
A=A(:,4:m);
x=B(1,5:m+1);
y=B(2:n+1,1);


A=[A(:,1),A(:,3),A(:,4)];
x=[x(:,1),x(:,3),x(:,4)];%delete h-index

z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
bar(A);
set(gcf,'position',[0 0 800 240]);

set(gca,'XTickLabel',y');
set(gca,'YScale','log');
set(gca,'ylim',[0.00001,100000]);
yticks([0.00001 1 100000])
legend(x,'Location','northwest','fontsize',16,'orientation','horizontal');
ylabel({'Runtime in seconds','(logscale)'});
% colormap('gray')
set(gca,'Fontname','times new Roman','Fontsize',16);

shrinkPdf(gcf,gca); saveas(gcf,'compare_with_state_of_the_art.pdf')

%% figure of construction time
[A,B,r]=xlsread('H-index.xlsx','construction time')
[n,m]=size(A);
A=A(:,1:3);
A=[A(:,3)./A(:,1),A(:,2)./A(:,1),(A(:,1)-A(:,2)-A(:,3))./A(:,1)];
A=A.*100

x=B(2,3:5);
y=B(3:n+2,1);
 x={'\fontsize{16}INTERSECTION',
     '\fontsize{16}HASH\fontsize{20}T\fontsize{16}ABLE\fontsize{20}C\fontsize{16}ONSTRUCTION',
     '\fontsize{16}REMAINING'};


z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
bar(A,0.8,'stack');

set(gcf,'position',[0 0 400 230]);
% percentage ylabel
set(gca,'ylim',[0 100]);
set(gca,'XTickLabel',y');
% colororder({'B','G','Y'})
% h = gca;
% th=rotateticklabel(h, 90);

legend(x,'Location','southwest','fontsize',16,'Fontname','times new Roman');
ylabel('Percentage');
set(gca,'Fontname','times new Roman','Fontsize',16.5);
labels=get(gca,'yticklabel');
for i=1:size(labels,1)
    labels_modif(i)=strcat(labels(i,1),'%');
end
set(gca,'yticklabel',labels_modif);

% shrinkPdf_with_xlabel(gcf,gca); 
shrinkPdf(gcf,gca); 
saveas(gcf,'Small_construction_time_a.pdf')


%%
[A,B,r]=xlsread('H-index.xlsx','construction time')
[n,m]=size(A);
A=A(:,4:6);
A=[A(:,3)./A(:,1),A(:,2)./A(:,1),(A(:,1)-A(:,2)-A(:,3))./A(:,1)];
A=A.*100
x=B(2,3:5);
y=B(3:n+2,1);

x={'Intersection','ConstructHashTable','Remaining'};

z=[3;2;1;5;8;11;10;4;6;9;7];
[A,y]=reorder_dataset(A,y,z);
bar(A,0.8,'stack');
set(gca,'ylim',[0 100]);
set(gca,'XTickLabel',y');
% h = gca;
% th=rotateticklabel(h, 90);

ylabel('Percentage');
set(gca,'Fontname','times new Roman','Fontsize',16.5);
set(gcf,'position',[0 0 400 230]);
% percentage ylabel
labels=get(gca,'yticklabel');
for i=1:size(labels,1)
    labels_modif(i)=strcat(labels(i,1),'%');
end
set(gca,'yticklabel',labels_modif);


% shrinkPdf_with_xlabel(gcf,gca); 
shrinkPdf(gcf,gca); 

saveas(gcf,'Small_construction_time_b.pdf')

%%
% [A,B,r]=xlsread('H-index.xlsx','construction time')
% [n,m]=size(A);
% A=A(:,7:9);
% A=[A(:,3)./A(:,1),A(:,2)./A(:,1),(A(:,1)-A(:,2)-A(:,3))./A(:,1)];
% A=A.*100
% x=B(2,3:5);
% y=B(3:n+2,1);
% x={'Intersection','ConstructHashTable','Remaining'}
% bar(A,'stack');
% set(gca,'ylim',[0 100]);
% set(gca,'XTickLabel',y');
% % legend(x,'Location','northwest','fontsize',6);
% % ylabel('runtime');
% 
% % colormap('gray')
% set(gca,'Fontname','times new Roman','Fontsize',18);
% set(gcf,'position',[0 0 400 180]);
% % percentage ylabel
% labels=get(gca,'yticklabel');
% for i=1:size(labels,1)
%     labels_modif(i)=strcat(labels(i,1),'%');
% end
% set(gca,'yticklabel',labels_modif);
% 
% 
% shrinkPdf(gcf,gca); saveas(gcf,'construction_time_b.pdf')

%%
a=[1,2,3;2,2,3]
colororder({'R','G'})
plot(a)

==> fig/matlab-fig/hash_mem.m <==
%% figure of hash mem
[A,B,r]=xlsread('hashmem.xlsx','hashmem');
[n,m]=size(A)
x=A(1,:)
y=B;
A=A(2:n,:);
n=n-1;
A=repmat(A(:,1),[1 m])./A

baseline=ones(1,m);
xar=[1:m]
y=[y;'Baseline'];

A=[A;baseline]
[n,m]=size(A)
% plot(xar,A(1,:));

z=[3;2;1;5;8;11;10;4;6;9;7;12];
[A,y]=reorder_dataset(A,y,z);

linestyless={'-','--','b:','-.','-+','-*','-o','-x','-s','-d','-p','k-'};
for i=1:n
    plot(xar,A(i,:),char(linestyless(i)));
    hold on
end
colormap('gray');

set(gca,'XTickLabel',x);
set(gca,'Fontname','times new Roman','Fontsize',20);
% set(gca,'YLim',[0.8 1.3]);
legend(y,'Location','bestoutside','fontsize',15);
lgd.NumColumns=2;
ylabel('Speedup');
xlabel('Level of element in shared memory')
set(gcf,'position',[0 0 800 250]);


shrinkPdf(gcf,gca); saveas(gcf,'hashmem_opt.pdf')



==> fig/matlab-fig/optimization.m <==
%% figure of evaluation on balance optimizat
[A,B,r]=xlsread('optimization.xlsx','optimization');
[n,m]=size(A);
A=repmat(A(:,1),[1 m])./A
x=B(1,2:m+1);
y=B(2:n+1,1)
z=[3;2;1;5;8;6;7;11;10;4;9];
[A,y]=reorder_dataset(A,y,z);


small_A=A(1:7,:)
small_y=y(1:7,:)
% [small_A,small_y]=reorder_dataset(small_A,small_y,z);
% small_A=A;
% small_y=y;
bar(small_A);
% set(bar,);
set(gca,'XTickLabel',small_y');
axis('tight');
% set(gca,'YScale','log');

set(gca,'YLim',[0.5 9]);
set(gca,'Fontname','times new Roman','Fontsize',18);
% title('\fontsize{16}small degree skew');
% x=[1,1;2,2]
legend(x,'Location','northwest');
set(legend,'FontSize',16,'orientation','ver')
ylabel('Speedup');
set(gcf,'position',[0 0 610 290]);

shrinkPdf(gcf,gca);

saveas(gcf,'balance_opt_a','pdf')
%%


large_A=A(8:11,:);
large_y=y(8:11,:);
bar(large_A);
axis('tight');

set(gca,'XTickLabel',large_y');
set(gca,'YScale','log');
% title('\fontsize{16}large degree skew');
set(gca,'YLim',[0.2 200]);
% legend(x,'Location','northwest','orientation','horizontal');
ylabel('Speedup (logscale)');
set(gca,'Fontname','times new Roman','Fontsize',18);
% set(gca, 'XLim', [0, length(yourplot)])
set(gcf,'position',[0 0 390 290]);

shrinkPdf(gcf,gca);

saveas(gcf,'balance_opt_b','pdf')



==> fig/matlab-fig/reorder_dataset.m <==
function [ x,y ] = reorder_dataset( x,y,z )
%REORDER_DATASET Summary of this function goes here
%   Detailed explanation goes here
x=x(z,:);
y=y(z,:);
end



==> fig/matlab-fig/rotateticklabel.m <==
function th=rotateticklabel(h,rot,demo)
%ROTATETICKLABEL rotates tick labels
%   TH=ROTATETICKLABEL(H,ROT) ris the calling form where H is a handle to
%   the axis that contains the XTickLabels that are to be rotated. ROT is
%   an optional parameter that specifies the angle of rotation. The default
%   angle is 90. TH is a handle to the text objects created. For long
%   strings such as those produced by datetick, you may have to adjust the
%   position of the axes so the labels don't get cut off.
%
%   Of course, GCA can be substituted for H if desired.
%
%   TH=ROTATETICKLABEL([],[],'demo') shows a demo figure.
%
%   Known deficiencies: if tick labels are raised to a power, the power
%   will be lost after rotation.
%
%   See also datetick.
%   Written Oct 14, 2005 by Andy Bliss
%   Copyright 2005 by Andy Bliss
%DEMO:
if nargin==3
    x=[now-.7 now-.3 now];
    y=[20 35 15];
    figure
    plot(x,y,'.-')
    datetick('x',0,'keepticks')
    h=gca;
    set(h,'position',[0.13 0.35 0.775 0.55])
    rot=90;
end
%set the default rotation if user doesn't specify
if nargin==1
    rot=90;
end
%make sure the rotation is in the range 0:360 (brute force method)
% while rot>360
%     rot=rot-360;
% end
% while rot<0
%     rot=rot+360;
% end
%get current tick labels
a=get(h,'XTickLabel');
%erase current tick labels from figure
set(h,'XTickLabel',[]);
%get tick label positions
b=get(h,'XTick');
c=get(h,'YTick');
%make new tick labels
if rot<180
    th=text(b,repmat(c(1)-.1*(c(2)-c(1)),length(b),1),a,'HorizontalAlignment','right','Fontname','times new Roman','Fontsize',19,'rotation',rot);
else
    th=text(b,repmat(c(1)-.1*(c(2)-c(1)),length(b),1),a,'HorizontalAlignment','left','Fontname','times new Roman','Fontsize',19,'rotation',rot);
end

==> fig/matlab-fig/scalability.m <==
%% figure of scalability
[A,B,r]=xlsread('scale.xlsx','linear');
[n,m]=size(A)
x=A(1,1:m)
A=A(2:n,:);
A=repmat(A(:,1),[1 m])./A
% x=B(1,2:m+1);
y=B(2:n,1);
A=[A;x];
y=[y;'Ideal'];
z=[3;2;1;8;11;10;9;5;4;6;7;12];
[A,y]=reorder_dataset(A,y,z);
A=A(8:12,:);
y=y(8:12,:);
[n,m]=size(A)
linestyless={'-','--','b:','-.','-+','-*','-o','-x','k-','-d','-p','k-'};
for i=1:n
    plot(x,A(i,:),char(linestyless(i)));
    hold on
end
% plot(x,A',x,x,'k--')
legend(y,'Location','northwest','fontsize',16);
set(gca,'YLim',[1 8],'XLim',[1 8]);
ylabel('Speedup');
xlabel('GPUs');
% title('\fontsize{16}linear scalability');
set(gca,'Fontname','times new Roman','Fontsize',18);
set(gcf,'position',[0 0 380 300]);

shrinkPdf(gcf,gca); saveas(gcf,'scalability_a.pdf')

%%
[A,B,r]=xlsread('scale.xlsx','log');
[n,m]=size(A)
x=A(1,1:m);
A=A(2:n,:);
A=repmat(A(:,1),[1 m])./A
% x=B(1,2:m+1);
y=B;
A=[A;x]
y=[y;'Ideal'];
z=[3;2;1;8;11;10;9;12;1;1;1;1];
[A,y]=reorder_dataset(A,y,z);
A=A(1:8,:);
y=y(1:8,:);
[n,m]=size(A)
linestyless={'-','--','b:','-.','-+','-*','-o','k-','-s','-d','-p','k-'};
for i=1:n
    plot(x,A(i,:),char(linestyless(i)));
    hold on
end
% plot(x,A',x,x,'k--')

% y=[y;'ideal'];
legend(y,'Location','northwest','fontsize',16);
ylabel('Speedup (logscale)');
xlabel('GPUs');
set(gca,'YScale','log','XScale','log');
set(gca,'YLim',[1 1024],'XLim',[1 1024],'Ytick',x,'Xtick',x);
set(gca,'Fontname','times new Roman','Fontsize',18);

% colormap('gray')
set(gcf,'position',[0 0 420 300]);
shrinkPdf(gcf,gca); saveas(gcf,'scalability_b.pdf')


==> fig/matlab-fig/shrinkPdf.m <==
function [  ] = shrinkPdf( gcf,gca )
%SHRINKPDF Summary of this function goes here
%   Detailed explanation goes here
set(gca,'looseInset',[0.01 0.01 0.01 0.01])
set(gcf,'Units','Inches');
pos = get(gcf,'Position');
set(gcf,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]) 


end



==> fig/matlab-fig/shrinkPdf_with_xlabel.m <==
function [  ] = shrinkPdf_with_xlabel( gcf,gca )
%SHRINKPDF Summary of this function goes here
%   Detailed explanation goes here
set(gca,'looseInset',[0.01 0.01 0.01 0.01])
set(gcf,'Units','Inches');
pos = get(gcf,'Position')
set(gcf,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)+0.7]) 


end



==> fig/matlab-fig/shrinkPdf_with_ylabel.m <==
function [  ] = shrinkPdf_with_ylabel( gcf,gca )
%SHRINKPDF Summary of this function goes here
%   Detailed explanation goes here
set(gca,'looseInset',[0.1 0.01 0.01 0.1])
set(gcf,'Units','Inches');
pos = get(gcf,'Position')
set(gcf,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]) 


end



==> fig/matlab-fig/test.m <==
% A=[0,0,1,1,0;1,0,0,0,0;0,0,0,1,0;0,0,0,0,0;0,0,1,1,0];
A=[0,0,1,1;1,0,0,0;0,0,0,1;0,0,0,0];
A=A'+A
tril(A)*triu(A)
A.*(tril(A)*triu(A))
% A.*(triu(A)*tril(A))
% (A'*A).*(A'+A)



==> fig/matlab-fig/time.m <==
%%
a=importdata('aver.txt');
n=size(a);
y=a(:,1);
x=[0:n-1];
x=x';
z=a(:,2);
yyaxis left;
f=fittype('a*x*x','independent','x','coefficients',{'a'});
p=fit(x(1:2000),y(1:2000),f)
nihe = p(x);
plot(x,y,x,nihe,'k--');
ylabel('Cycle count from clock') ;
yyaxis right;
plot(x,z);
% set(gca,'YScale','log') 
% set(gca,'xScale','log') 
set(gca,'xlim',[0 2000],'fontsize',28,'fontname','times new Roman');
ylabel('Max collision');
xlabel('degree');
legend('time','use ax^2 fitting','collision','Location','northwest');
set(legend,'fontsize',28);
shrinkPdf(gcf,gca);

saveas(gcf,'time-with-degree','pdf')
%%
a=importdata('sample.txt');
n=size(a)
x=a(:,2);
B=x<=100;
y=a(:,1);
y=y(B);
size(y)
% scatter(x,y);
plot(y);
% boxplot(y);
% boxplot(x,y)
set(gca,'YScale','log') 
ylabel('Cycle count from clock') ;
xlabel('vertex');
set(gca,'fontsize',28,'fontname','times new Roman');
shrinkPdf(gcf,gca);

saveas(gcf,'vertex-time','pdf')
%%
% x=[1:5];
% y=[2,4,0,-16,-50];
% x=x';y=y';
% f=fittype('a*x^3+b*x^2+c*x+d','independent','x','coefficients',{'a','b','c','d'});
% fit(x,y,f)
